Which Wallpaper Groups Arise from Tiled Games?

Which discrete symmetry groups can arise from strategic interaction? We tile the plane with copies of a bimatrix game's support complex, joined by controlled boundary rules, and show that all seventeen wallpaper groups act on the resulting covers: explicit generators, each a machine-verified graph automorphism, every realization certified as the exact toroidal quotient, with types identified by a crystallographic recognizer in exact rational arithmetic and cross-validated in GAP. A three-line lemma turns the classical symmorphic/non-symmorphic distinction into a lattice classification: realizations whose translations contain the full tile lattice exist precisely for the thirteen symmorphic groups, and the four non-symmorphic groups are realized at translation-lattice index exactly two, the minimum possible: the tile is the glide's half-step. Two computational tracks accompany the construction. On the graph track, quotienting a straight cover by its translations recovers the tile exactly, $\beq(M/\calT)=\beq(K)$, and swap boundaries add exactly $\binom m2$, independent of payoffs and of cover size. On the game track, detecting a duplicated-strategy cover is a linear-time payoff scan, one tile solution folds to a full translation orbit of cover equilibria, and the tiled correlated-equilibrium system has dimension exactly $r(d-q)+q$, with expansion impossible. The polymatrix cover then carries the symmetry outright: every wallpaper action, glides included, is a group of genuine game automorphisms, equilibria collapse along any symmetry subgroup to a folded fixed-point problem, and a decorated refinement has game automorphism group exactly the toroidal wallpaper group.

==> anc/README.txt <==
Ancillary files for "Which Wallpaper Groups Arise from Tiled Games?"

verify_wallpaper_fixes.py   Deterministic certification suite (Parts 1-10):
                            cover construction, all 17 realizations
                            (automorphisms, relations, exact toroidal
                            orders), crystallographic recognizer validated
                            on all 17 standard types, centers-on-mirrors
                            naming certificate, fundamental-domain data,
                            polymatrix cover checks, index-2 pgg.
verify_new_results.py       Independent audit, implemented from scratch:
                            product structure and Betti formula, saturation,
                            exact rank of d2 / Kunneth dimensions,
                            character-level Specht verification (m=3..6),
                            genericity witness and random-game audit,
                            polymatrix folding bijection, straight-cover
                            lemma controls, toroidal-order proviso.
verify_exactness.py         Exactness certification (Theorem: decorated
                            polymatrix cover has automorphism group exactly
                            the toroidal wallpaper group): colored-stabilizer
                            enumeration for all seventeen refined
                            realizations, utility-rigidity check, game-level
                            controls.
recompute_ce_dq.py          Computes (d, q) per tile game and cross-checks
                            dim P_r = r(d-q)+q directly.
gap_check.g                 GAP (cryst package) cross-validation: affine
                            conjugacy of all seventeen generator sets
                            against the IT plane-group tables.

All Python scripts are dependency-light (recompute_ce_dq.py needs numpy and
scipy); run with python3. The GAP script: gap -q gap_check.g


==> anc/gap_check.g <==
# gap_check.g : independent cross-validation of the 17 realizations.
# Requires the cryst package. Run: gap -q gap_check.g
# For each generator set (the tile actions of the paper, over Z, no mod),
# finds the IT plane-group number whose standard copy is affine-conjugate.
# IT numbers: 1 p1, 2 p2, 3 pm, 4 pg, 5 cm, 6 pmm, 7 pmg, 8 pgg, 9 cmm,
#            10 p4, 11 p4m, 12 p4g, 13 p3, 14 p3m1, 15 p31m, 16 p6, 17 p6m
LoadPackage("cryst");;
idOf := function(G) local k, S, c;
  for k in [1..17] do
    S := SpaceGroupOnLeftIT(2, k);
    c := ConjugatorSpaceGroups(G, S);
    if c <> fail then return k; fi;
  od; return fail;
end;;
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]]]);;
Print("p1    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[-1,0,0],[0,-1,0],[0,0,1]]]);;
Print("p2    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[-1,0,0],[0,1,0],[0,0,1]]]);;
Print("pm    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,-1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]]]);;
Print("pg    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[0,1,0],[1,0,0],[0,0,1]]]);;
Print("cm    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[1,0,0],[0,-1,0],[0,0,1]], [[-1,0,0],[0,1,0],[0,0,1]]]);;
Print("pmm   -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,-1,0],[0,0,1]], [[-1,0,0],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]]]);;
Print("pmg   -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,-1,0],[0,0,1]], [[-1,0,0],[0,1,1],[0,0,1]]]);;
Print("pgg   -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[0,1,0],[1,0,0],[0,0,1]], [[-1,0,0],[0,-1,0],[0,0,1]]]);;
Print("cmm   -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[0,-1,0],[1,0,0],[0,0,1]]]);;
Print("p4    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[0,-1,0],[1,0,0],[0,0,1]], [[0,1,0],[1,0,0],[0,0,1]]]);;
Print("p4m   -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[0,-1,0],[1,0,0],[0,0,1]], [[0,1,1],[1,0,0],[0,0,1]]]);;
Print("p4g   -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[-1,-1,0],[1,0,0],[0,0,1]]]);;
Print("p3    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[-1,-1,0],[1,0,0],[0,0,1]], [[1,0,0],[-1,-1,0],[0,0,1]]]);;
Print("p3m1  -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[-1,-1,0],[1,0,0],[0,0,1]], [[0,-1,0],[-1,0,0],[0,0,1]]]);;
Print("p31m  -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[0,-1,0],[1,1,0],[0,0,1]]]);;
Print("p6    -> IT ", idOf(G), "\n");
G := AffineCrystGroupOnLeft([[[1,0,1],[0,1,0],[0,0,1]], [[1,0,0],[0,1,1],[0,0,1]], [[0,-1,0],[1,1,0],[0,0,1]], [[0,1,0],[1,0,0],[0,0,1]]]);;
Print("p6m   -> IT ", idOf(G), "\n");
QUIT;


==> anc/recompute_ce_dq.py <==
#!/usr/bin/env python3
# Recompute (d, q) per tile game and verify dim P_r = r(d-q)+q directly.
# For the corrected CE experiments (Definition tiledce / Theorem thm:ce, v6).
# rho = (d-q)/d when d > 0; expansion cannot occur.
import numpy as np
from scipy.optimize import linprog

def ce_ineqs(A, B):
    m, n = A.shape
    N = m * n
    rows = []
    for i in range(m):
        for ip in range(m):
            if ip == i: continue
            r = np.zeros(N)
            for j in range(n):
                r[i * n + j] = A[i, j] - A[ip, j]
            rows.append(r)
    for j in range(n):
        for jp in range(n):
            if jp == j: continue
            r = np.zeros(N)
            for i in range(m):
                r[i * n + j] = B[i, j] - B[i, jp]
            rows.append(r)
    return np.vstack(rows + [row for row in np.eye(N)])

def _equalities(G, Aeq, beq, nv):
    implicit = []
    for k in range(G.shape[0]):
        res = linprog(-G[k], A_ub=-G, b_ub=np.zeros(G.shape[0]),
                      A_eq=Aeq, b_eq=beq, bounds=[(None, None)] * nv,
                      method="highs")
        assert res.status == 0, "LP failed; check the game"
        if -res.fun < 1e-9:
            implicit.append(G[k])
    return np.vstack([Aeq] + implicit) if implicit else Aeq

def tile_dq(A, B):
    """d = dim of the affine hull of CE(A,B); q = rank of the row-marginal
    map restricted to its direction space."""
    m, n = A.shape; N = m * n
    G = ce_ineqs(A, B)
    E = _equalities(G, np.ones((1, N)), np.array([1.0]), N)
    _, s, Vt = np.linalg.svd(E)
    U = Vt[np.linalg.matrix_rank(E, tol=1e-9):].T
    d = U.shape[1]
    J = np.zeros((m, N))
    for i in range(m):
        for j in range(n): J[i, i * n + j] = 1.0
    q = int(np.linalg.matrix_rank(J @ U, tol=1e-9)) if d else 0
    return d, q

def tiled_dim_direct(A, B, r):
    """Direct affine-hull dimension of P_r, for cross-checking the formula."""
    m, n = A.shape; N = m * n
    G1 = ce_ineqs(A, B)
    nv = r * N
    G = np.zeros((r * G1.shape[0], nv))
    for t in range(r):
        G[t * G1.shape[0]:(t + 1) * G1.shape[0], t * N:(t + 1) * N] = G1
    eqs = [np.concatenate([np.zeros(t * N), np.ones(N),
                           np.zeros((r - 1 - t) * N)]) for t in range(r)]
    J = np.zeros((m, N))
    for i in range(m):
        for j in range(n): J[i, i * n + j] = 1.0
    for t in range(r - 1):
        for i in range(m):
            row = np.zeros(nv)
            row[t * N:(t + 1) * N] = J[i]
            row[(t + 1) * N:(t + 2) * N] = -J[i]
            eqs.append(row)
    Aeq = np.vstack(eqs)
    beq = np.concatenate([np.ones(r), np.zeros(m * (r - 1))])
    E = _equalities(G, Aeq, beq, nv)
    return nv - int(np.linalg.matrix_rank(E, tol=1e-9))

if __name__ == "__main__":
    games = {
        "chicken": (np.array([[6., 2.], [7., 0.]]),
                    np.array([[6., 7.], [2., 0.]])),
        "matching pennies": (np.array([[1., -1.], [-1., 1.]]),
                             np.array([[-1., 1.], [1., -1.]])),
    }
    for name, (A, B) in games.items():
        d, q = tile_dq(A, B)
        print(f"{name}: d={d}, q={q}; dim P_r = {d-q}*r + {q}")
        for r in (1, 2, 3):
            direct = tiled_dim_direct(A, B, r)
            pred = r * (d - q) + q
            assert direct == pred, (name, r, direct, pred)
            print(f"   r={r}: direct={direct}  formula={pred}  MATCH")
    print("All cross-checks passed.")


==> anc/verify_exactness.py <==
#!/usr/bin/env python3
# OP1 (exactness), computational core. For each wallpaper group G:
#   build the toroidal action of G on the 3-refined torus (translations
#   tripled), color sites and edges by G-orbits, then enumerate ALL
#   automorphisms of the colored lattice graph by backtracking and assert
#   the automorphism group is EXACTLY the toroidal group.
# Plus: utility-rigidity of the tile game A, and game-level spot checks
# of the recovery lemma (positive and negative controls).
from fractions import Fraction as Fr
from itertools import combinations
import random
random.seed(2)

PASS = 0
def check(msg, cond):
    global PASS
    print(("  [PASS] " if cond else "  [FAIL] ") + msg)
    if not cond:
        raise SystemExit("FAILURE: " + msg)
    PASS += 1

I2 = ((1, 0), (0, 1))
def mv(N, v): return (N[0][0]*v[0]+N[0][1]*v[1], N[1][0]*v[0]+N[1][1]*v[1])

def toroidal_group(gens, R):
    """closure of affine gens (N, mu) acting on Z_R x Z_R sites"""
    sites = [(a, b) for a in range(R) for b in range(R)]
    def perm(N, mu):
        return {s: tuple((x + m) % R for x, m in zip(mv(N, s), mu)) for s in sites}
    G = {tuple(sorted(perm(*g).items())) for g in gens}
    frontier = list(G)
    gp = [perm(*g) for g in gens]
    while frontier:
        newf = []
        for pt in frontier:
            p = dict(pt)
            for q in gp:
                comp = tuple(sorted({s: q[p[s]] for s in sites}.items()))
                if comp not in G:
                    G.add(comp); newf.append(comp)
        frontier = newf
    return sites, [dict(pt) for pt in G]

SQ_DIRS = [(1, 0), (-1, 0), (0, 1), (0, -1)]
HX_DIRS = SQ_DIRS + [(1, -1), (-1, 1)]

def lattice(R, hexa):
    dirs = HX_DIRS if hexa else SQ_DIRS
    sites = [(a, b) for a in range(R) for b in range(R)]
    adj = {s: sorted(tuple((x+d[i]) % R for i, x in enumerate(s))
                     for d in dirs) for s in sites}
    E = {frozenset({s, w}) for s in sites for w in adj[s]}
    return sites, adj, E

def orbits(sites, group_perms, E):
    vcol, nxt = {}, 0
    for s in sites:
        if s in vcol: continue
        for g in group_perms:
            vcol[g[s]] = nxt
        nxt += 1
    ecol, enxt = {}, 0
    for e in sorted(E, key=lambda f: sorted(f)):
        if e in ecol: continue
        u, w = tuple(e)
        for g in group_perms:
            ecol[frozenset({g[u], g[w]})] = enxt
        enxt += 1
    return vcol, ecol

def refine(sites, adj, vcol):
    col = dict(vcol)
    while True:
        new = {}
        sig = {}
        for s in sites:
            key = (col[s], tuple(sorted(col[w] for w in adj[s])))
            sig.setdefault(key, len(sig))
            new[s] = sig[key]
        if new == col:
            return col
        col = new

def all_automorphisms(sites, adj, E, vcol, ecol):
    """backtracking enumeration of colored-graph automorphisms"""
    col = refine(sites, adj, vcol)
    order = [sites[0]]
    seen = {sites[0]}
    qi = 0
    while len(order) < len(sites):          # BFS order for propagation
        for w in adj[order[qi]]:
            if w not in seen:
                seen.add(w); order.append(w)
        qi += 1
    classes = {}
    for s in sites:
        classes.setdefault(col[s], []).append(s)
    autos = []
    f = {}
    used = set()
    adjset = {s: set(adj[s]) for s in sites}
    def bt(i):
        if i == len(order):
            autos.append(dict(f)); return
        v = order[i]
        for c in classes[col[v]]:
            if c in used: continue
            ok = True
            for w in order[:i]:
                a = v in adjset[w]
                bnew = c in adjset[f[w]]
                if a != bnew: ok = False; break
                if a and ecol[frozenset({v, w})] != ecol[frozenset({c, f[w]})]:
                    ok = False; break
            if ok:
                f[v] = c; used.add(c)
                bt(i + 1)
                del f[v]; used.discard(c)
    bt(0)
    return autos

# ---- generator dictionary (base torus size, hex flag, affine gens) ----
SW, NEG = ((0, 1), (1, 0)), ((-1, 0), (0, -1))
D1, D2 = ((1, 0), (0, -1)), ((-1, 0), (0, 1))
MSQ = ((0, -1), (1, 0)); MH = ((-1, -1), (1, 0)); M6 = ((0, -1), (1, 1))
NA, N2 = ((0, -1), (-1, 0)), ((1, 0), (-1, -1))
T1, T2 = (I2, (1, 0)), (I2, (0, 1))
GROUPS = {
 "p1":   (4, 0, [T1, T2]),
 "p2":   (4, 0, [T1, T2, (NEG, (0, 0))]),
 "pm":   (4, 0, [T1, T2, (D2, (0, 0))]),
 "pg":   (4, 0, [(D1, (1, 0)), T2]),
 "cm":   (4, 0, [T1, T2, (SW, (0, 0))]),
 "pmm":  (4, 0, [T1, T2, (D1, (0, 0)), (D2, (0, 0))]),
 "pmg":  (4, 0, [(D1, (1, 0)), (D2, (0, 0)), T2]),
 "pgg":  (4, 0, [(SW, (1, 0)), (NA, (1, 0))]),
 "cmm":  (4, 0, [T1, T2, (SW, (0, 0)), (NEG, (0, 0))]),
 "p4":   (4, 0, [T1, T2, (MSQ, (0, 0))]),
 "p4m":  (4, 0, [T1, T2, (MSQ, (0, 0)), (SW, (0, 0))]),
 "p4g":  (4, 0, [(MSQ, (0, 0)), (SW, (1, 0))]),
 "p3":   (3, 1, [T1, T2, (MH, (0, 0))]),
 "p3m1": (3, 1, [T1, T2, (MH, (0, 0)), (N2, (0, 0))]),
 "p31m": (3, 1, [T1, T2, (MH, (0, 0)), (NA, (0, 0))]),
 "p6":   (3, 1, [T1, T2, (M6, (0, 0))]),
 "p6m":  (3, 1, [T1, T2, (M6, (0, 0)), (SW, (0, 0))]),
}

print("== Exactness: Aut(colored refined torus) = toroidal group, all 17 ==")
for name, (base, hexa, gens) in GROUPS.items():
    R = 3 * base
    scaled = [(N, (3 * mu[0], 3 * mu[1])) for (N, mu) in gens]
    sites, Gperms = toroidal_group(scaled, R)
    _, adj, E = lattice(R, hexa)
    vcol, ecol = orbits(sites, Gperms, E)
    autos = all_automorphisms(sites, adj, E, vcol, ecol)
    Gset = {tuple(sorted(g.items())) for g in Gperms}
    Aset = {tuple(sorted(a.items())) for a in autos}
    check(f"{name:5s}: |G|={len(Gset):4d} on {R}x{R}"
          f"{' hex' if hexa else '    '}; Aut(colored) = G exactly "
          f"({len(Aset)} found, containment {Gset <= Aset})",
          Aset == Gset)

# ---- utility-rigidity of the tile game ----
print("== Utility-rigidity of A = [[0,1],[3,7]] ==")
A = [[0, 1], [3, 7]]
rigid = True
for tau in [(0, 1), (1, 0)]:
    for ups in [(0, 1), (1, 0)]:
        if tau == (0, 1) and ups == (0, 1): continue
        solvable = all(len({A[a][b] - A[tau[a]][ups[b]] for b in (0, 1)}) == 1
                       for a in (0, 1))
        rigid = rigid and not solvable
check("no (tau,ups) != (id,id) admits A_ab = A_{tau a, ups b} + h(a)", rigid)

# ---- game-level controls on one group (pgg, refined 12x12) ----
print("== Game-level controls (pgg) ==")
base, hexa, gens = GROUPS["pgg"]
R = 12
scaled = [(N, (3*mu[0], 3*mu[1])) for (N, mu) in gens]
sites, Gperms = toroidal_group(scaled, R)
_, adj, E = lattice(R, hexa)
vcolP, ecolP = orbits(sites, Gperms, E)
offs = {s: Fr(7 * vcolP[s] + 1, 3) for s in sites}     # injective on colors
wts = {e: Fr(2 * c + 1, 2) for e, c in ecolP.items()}  # injective on colors
def util(u, prof):
    return offs[u] + sum(wts[frozenset({u, w})] * Fr(A[prof[u]][prof[w]])
                         for w in adj[u])
good = True
g = random.choice(Gperms)
ginv = {v: k for k, v in g.items()}
for _ in range(200):
    prof = {s: random.randint(0, 1) for s in sites}
    tp = {s: prof[ginv[s]] for s in sites}
    if any(util(u, prof) != util(g[u], tp) for u in sites):
        good = False; break
check("a group element preserves utilities exactly (positive control)", good)
tshift = {s: ((s[0]+1) % R, s[1]) for s in sites}       # unit translation
tinv = {v: k for k, v in tshift.items()}
prof = {s: random.randint(0, 1) for s in sites}
tp = {s: prof[tinv[s]] for s in sites}
check("a unit translation (outside G-hat) breaks utilities (negative control)",
      any(util(u, prof) != util(tshift[u], tp) for u in sites))

print(f"\nEXACTNESS CERTIFICATION COMPLETE: {PASS} checks passed.")


==> anc/verify_new_results.py <==
#!/usr/bin/env python3
# Independent audit of the NEW material (post-v3 additions), implemented
# from scratch, separate from verify_wallpaper_fixes.py:
#   A. Product structure K = H_k(m) [] H_k(n), connectivity, Betti formula
#   B. Saturation beta1(K) >= |V| for m,n>=3, k>=2
#   C. Filled complex: rank d2 and Kunneth dimensions (exact, Fractions)
#   D. Specht theorem at k=2: character-level verification for m=3..6
#   E. Genericity: witness lemma ranks + random-game feasibility audit
#   F. Polymatrix collapse: folded condition <=> lifted Nash, H=<T_row>
#   G. Straight-cover lemma: positive and negative controls
#   H. Toroidal-order proviso: the 2x2 half-turn counterexample
from fractions import Fraction as Fr
from itertools import combinations, permutations, product
import random
random.seed(1)

PASS = 0
def check(msg, cond):
    global PASS
    print(("  [PASS] " if cond else "  [FAIL] ") + msg)
    if not cond:
        raise SystemExit("AUDIT FAILURE: " + msg)
    PASS += 1

# ---------- shared small linear algebra (exact) ----------
def frac_rank(rows):
    rows = [list(map(Fr, r)) for r in rows]
    rank, ncols = 0, (len(rows[0]) if rows else 0)
    for c in range(ncols):
        piv = next((i for i in range(rank, len(rows)) if rows[i][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        pr = rows[rank]
        inv = Fr(1, 1) / pr[c]
        rows[rank] = [x * inv for x in pr]
        for i in range(len(rows)):
            if i != rank and rows[i][c] != 0:
                f = rows[i][c]
                rows[i] = [a - f * b for a, b in zip(rows[i], rows[rank])]
        rank += 1
        if rank == len(rows):
            break
    return rank

# ---------- A. product structure and Betti formula ----------
print("== A. Product structure, connectivity, Betti formula ==")
def Hk(m, k):
    V = [frozenset(c) for s in range(1, k + 1) for c in combinations(range(m), s)]
    E = [(a, b) for a, b in combinations(V, 2) if len(a ^ b) == 1]
    return V, E

def K_direct(m, n, k):
    Vm, _ = Hk(m, k); Vn, _ = Hk(n, k)
    V = [(a, b) for a in Vm for b in Vn]
    E = []
    for (a, b), (c, d) in combinations(V, 2):
        if (a == c and len(b ^ d) == 1) or (b == d and len(a ^ c) == 1):
            E.append(((a, b), (c, d)))
    return V, E

def cartesian(m, n, k):
    Vm, Em = Hk(m, k); Vn, En = Hk(n, k)
    V = [(a, b) for a in Vm for b in Vn]
    E = [((a, b), (c, b)) for (a, c) in Em for b in Vn] + \
        [((a, b), (a, d)) for (b, d) in En for a in Vm]
    return V, E

def connected(V, E):
    adj = {v: [] for v in V}
    for a, b in E:
        adj[a].append(b); adj[b].append(a)
    seen, stack = {V[0]}, [V[0]]
    while stack:
        for w in adj[stack.pop()]:
            if w not in seen:
                seen.add(w); stack.append(w)
    return len(seen) == len(V)

def T(m, k): return sum(len(list(combinations(range(m), s))) for s in range(1, k + 1))
def D(m, k): return sum(len(list(combinations(range(m), s))) * (m - s) for s in range(1, k))

for (m, n, k) in [(3, 3, 2), (4, 3, 2), (4, 4, 2), (5, 3, 2), (4, 3, 3), (5, 5, 3)]:
    V1, E1 = K_direct(m, n, k)
    V2, E2 = cartesian(m, n, k)
    same = set(map(frozenset, map(lambda e: {e[0], e[1]}, E1))) == \
           set(map(frozenset, map(lambda e: {e[0], e[1]}, E2)))
    b1 = len(E1) - len(V1) + 1
    formula = D(m, k) * T(n, k) + D(n, k) * T(m, k) - T(m, k) * T(n, k) + 1
    check(f"(m,n,k)=({m},{n},{k}): K = product ({same}), connected "
          f"({connected(V1, E1)}), beta1 {b1} = formula {formula}",
          same and connected(V1, E1) and b1 == formula)
check("3x3, k=2 gives |V|=36, beta1=37 (the paper's tile numbers)",
      len(K_direct(3, 3, 2)[0]) == 36 and
      len(K_direct(3, 3, 2)[1]) - 36 + 1 == 37)

# ---------- B. saturation ----------
print("== B. Saturation ==")
for (m, n, k) in [(3, 3, 2), (3, 4, 2), (4, 4, 3), (5, 3, 4), (6, 6, 2)]:
    V, E = K_direct(m, n, k)
    b1 = len(E) - len(V) + 1
    check(f"(m,n,k)=({m},{n},{k}): beta1={b1} >= |V|={len(V)}", b1 >= len(V))

# ---------- C. filled complex: rank d2 and Kunneth dimensions ----------
print("== C. Filled complex, exact rank of d2, Kunneth dimensions ==")
def kunneth_check(m, n, k):
    Vm, Em = Hk(m, k); Vn, En = Hk(n, k)
    edges = [((a, b), (c, b)) for (a, c) in Em for b in Vn] + \
            [((a, b), (a, d)) for (b, d) in En for a in Vm]
    eidx = {frozenset(e): i for i, e in enumerate(edges)}
    rows = []
    for (S, Sp) in Em:
        for (Tt, Tp) in En:
            r = [0] * len(edges)
            r[eidx[frozenset({(S, Tt), (Sp, Tt)})]] += 1
            r[eidx[frozenset({(S, Tp), (Sp, Tp)})]] -= 1
            r[eidx[frozenset({(Sp, Tt), (Sp, Tp)})]] += 1
            r[eidx[frozenset({(S, Tt), (S, Tp)})]] -= 1
            rows.append(r)
    rk = frac_rank(rows)
    bA = len(Em) - len(Vm) + 1
    bB = len(En) - len(Vn) + 1
    b1K = len(edges) - len(Vm) * len(Vn) + 1
    nsq = len(Em) * len(En)
    ok = (b1K - rk == bA + bB) and (nsq - rk == bA * bB)
    check(f"(m,n,k)=({m},{n},{k}): rank d2={rk}; "
          f"dim H1 = {b1K - rk} = b1(A)+b1(B) = {bA + bB}; "
          f"dim H2 = {nsq - rk} = b1(A)*b1(B) = {bA * bB}", ok)
for args in [(3, 3, 2), (4, 3, 2), (4, 4, 2)]:
    kunneth_check(*args)

# ---------- D. Specht at k=2: character verification ----------
print("== D. Specht theorem at k=2: characters for m=3..6 ==")
def cycle_type_reps(m):
    reps = {}
    for p in permutations(range(m)):
        seen, ct = set(), []
        for i in range(m):
            if i in seen: continue
            c, j = 0, i
            while j not in seen:
                seen.add(j); j = p[j]; c += 1
            ct.append(c)
        reps.setdefault(tuple(sorted(ct)), p)
    return reps

for m in (3, 4, 5, 6):
    ok_all = True
    for ct, p in cycle_type_reps(m).items():
        fix = sum(1 for i in range(m) if p[i] == i)
        p2 = tuple(p[p[i]] for i in range(m))
        fix2 = sum(1 for i in range(m) if p2[i] == i)
        # character on Z1(K_m): chi_{E+-} - chi_std ; chi_std = fix - 1
        chiE = 0
        for i, j in combinations(range(m), 2):
            if {p[i], p[j]} == {i, j}:
                chiE += 1 if p[i] == i else -1
        chiZ = chiE - (fix - 1)
        # exterior square of the standard: (c^2 - c(sigma^2)) / 2
        c1, c2 = fix - 1, fix2 - 1
        chiL = Fr(c1 * c1 - c2, 2)
        ok_all = ok_all and (chiZ == chiL)
    # also H_2(m) is sd(K_m): pair-vertices adjacent exactly to their singletons
    V, E = Hk(m, 2)
    sd_ok = all((len(a) + len(b) == 3 and (a < b or b < a))
                for a, b in E)
    dim_ok = (len(E) - len(V) + 1) == (m - 1) * (m - 2) // 2
    check(f"m={m}: chi(Z1(K_m)) == chi(Lambda^2 std) on all cycle types; "
          f"H_2({m}) = sd(K_{m}); dim = C({m}-1,2)",
          ok_all and sd_ok and dim_ok)

# ---------- E. genericity: witness ranks + random-game audit ----------
print("== E. Genericity theorem ==")
for (s1, s2) in [(2, 1), (3, 1), (3, 2), (4, 3)]:
    # witness construction of the lemma
    M = []
    # rows i_1..i_{s2}: e_t ; remaining s1-1-s2 difference rows: zero
    for tt in range(s2):
        M.append([1 if u == tt else 0 for u in range(s2)])
    for _ in range(s1 - 1 - s2):
        M.append([0] * s2)
    M.append([1] * s2)                      # ones row
    b = [0] * (len(M))
    Mb = [row + [0] for row in M[:-1]] + [M[-1] + [1]]
    check(f"witness (s1,s2)=({s1},{s2}): rank(M|b) = {frac_rank(Mb)} = s2+1",
          frac_rank(Mb) == s2 + 1)

def half_feasible(rows_idx, cols_idx, A):
    """equalization q-system solvable? (Aq)_i constant on rows, sum q = 1"""
    i0 = rows_idx[0]
    M = [[A[i][j] - A[i0][j] for j in cols_idx] for i in rows_idx[1:]]
    M.append([1] * len(cols_idx))
    b = [0] * (len(rows_idx) - 1) + [1]
    Mb = [r + [bb] for r, bb in zip(M, b)]
    return frac_rank(M) == frac_rank(Mb)

m = n = 4; k = 2
subs = [list(c) for s in (1, 2) for c in combinations(range(4), s)]
unbal_ok, bal_seen = True, False
for trial in range(120):
    A = [[Fr(random.randint(-10**6, 10**6)) for _ in range(n)] for _ in range(m)]
    B = [[Fr(random.randint(-10**6, 10**6)) for _ in range(n)] for _ in range(m)]
    Btr = [[B[i][j] for i in range(m)] for j in range(n)]
    for S1 in subs:
        for S2 in subs:
            if len(S1) == len(S2):
                continue
            fq = half_feasible(S1, S2, A)
            fp = half_feasible(S2, S1, Btr)
            if fq and fp:
                unbal_ok = False
check("120 random integer 4x4 games: no unbalanced pair is feasible "
      "(both equalization halves never solvable together)", unbal_ok)
check("parity: every edge of K joins pairs whose sizes differ by one, so "
      "no edge joins two balanced pairs",
      all((len(a[0]) + len(a[1]) + len(b[0]) + len(b[1])) % 2 == 1
          for a, b in K_direct(3, 3, 2)[1]))

# ---------- F. polymatrix collapse: folded <=> lifted, H = <T_row> ----------
print("== F. Polymatrix collapse bijection (Hawk-Dove, H = <T_row>) ==")
R = 4
SITES = [(i, j) for i in range(R) for j in range(R)]
NB = {u: [((u[0]+1) % R, u[1]), ((u[0]-1) % R, u[1]),
          (u[0], (u[1]+1) % R), (u[0], (u[1]-1) % R)] for u in SITES}
A = [[Fr(-1), Fr(4)], [Fr(0), Fr(2)]]

def lifted_is_nash(xcols):                # xcols[j] = mixed strategy of column j
    for (i, j) in SITES:
        vals = []
        for s in (0, 1):
            v = Fr(0)
            for w in NB[(i, j)]:
                xw = xcols[w[1]]
                v += A[s][0] * xw[0] + A[s][1] * xw[1]
            vals.append(v)
        x = xcols[j]
        for s in (0, 1):
            if x[s] > 0 and vals[s] < max(vals):
                return False
    return True

def folded_ok(xcols):                     # c_{jj}=2, c_{j,j+-1}=1
    for j in range(R):
        vals = []
        for s in (0, 1):
            v = Fr(0)
            for (jj, c) in [(j, 2), ((j+1) % R, 1), ((j-1) % R, 1)]:
                v += c * (A[s][0] * xcols[jj][0] + A[s][1] * xcols[jj][1])
            vals.append(v)
        for s in (0, 1):
            if xcols[j][s] > 0 and vals[s] < max(vals):
                return False
    return True

agree = True
for bits in product((0, 1), repeat=R):    # all pure orbit profiles
    xc = [(Fr(1 - b), Fr(b)) for b in bits]
    agree = agree and (folded_ok(xc) == lifted_is_nash(xc))
for _ in range(300):                      # random rational mixed profiles
    xc = []
    for _j in range(R):
        p = Fr(random.randint(0, 20), 20)
        xc.append((p, 1 - p))
    agree = agree and (folded_ok(xc) == lifted_is_nash(xc))
check("all 16 pure and 300 random mixed T_row-invariant profiles: "
      "folded condition holds iff the lift is Nash", agree)
check("constant x=(2/3,1/3) solves both", 
      folded_ok([(Fr(2,3), Fr(1,3))]*R) and lifted_is_nash([(Fr(2,3), Fr(1,3))]*R))

# ---------- G. straight-cover lemma: controls ----------
print("== G. Straight-cover lemma controls ==")
def build_cover(m, n, k, r, s, hexa=False):
    VK, EK = K_direct(m, n, k)
    bd = [v for v in VK if len(v[0]) == 1 and len(v[1]) == 1]
    V = [(a, b, v) for a in range(r) for b in range(s) for v in VK]
    E = set()
    for a in range(r):
        for b in range(s):
            for u, w in EK:
                E.add(frozenset({(a, b, u), (a, b, w)}))
            dirs = [(1, 0), (0, 1)] + ([(1, -1)] if hexa else [])
            for (da, db) in dirs:
                for v in bd:
                    E.add(frozenset({(a, b, v), ((a+da) % r, (b+db) % s, v)}))
    return V, E

def is_auto(V, E, f):
    return {frozenset({f[x], f[y]}) for x, y in map(tuple, E)} == E

V3, E3 = build_cover(3, 3, 2, 3, 3)
shear = {(a, b, v): ((a + b) % 3, b, v) for (a, b, v) in V3}
check("negative control: shear N=[[1,1],[0,1]] (N(L) != L) is NOT an "
      "automorphism of the straight square cover", not is_auto(V3, E3, shear))
Vh, Eh = build_cover(3, 3, 2, 3, 3, hexa=True)
r6 = {(a, b, v): ((-b) % 3, (a + b) % 3, v) for (a, b, v) in Vh}
sq_on_hex = {(a, b, v): (b, (-a) % 3, v) for (a, b, v) in Vh}
check("positive control: R6 (preserves hex L) IS an automorphism of the hex "
      "cover; negative: R90 (does not) is NOT",
      is_auto(Vh, Eh, r6) and not is_auto(Vh, Eh, sq_on_hex))

# ---------- H. toroidal-order proviso ----------
print("== H. Toroidal-order proviso: 2x2 half-turn ==")
V2, E2 = build_cover(3, 3, 2, 2, 2)
r180 = {(a, b, v): ((-a) % 2, (-b) % 2, v) for (a, b, v) in V2}
ident = {x: x for x in V2}
check("on the 2x2 torus, R_180 acts as the identity on tiles (-I = I mod 2), "
      "so |<a,b,R>| = 4, not the unqualified formula's 8",
      r180 == ident, )

print(f"\nAUDIT COMPLETE: {PASS} checks passed, 0 failed.")


==> anc/verify_wallpaper_fixes.py <==
#!/usr/bin/env python3
"""
verify_wallpaper_fixes.py

Three independent machine checks for the multigame-cover paper.

PART 1: Both hexagonal mirror groups are realized on the plain STRAIGHT
        3x3 hex cover of the k=2 support complex of a 3x3 game, with all
        generators graph automorphisms and local actions trivial.
        Relation set A (S = anti-diagonal mirror):  SaS = b^-1
        Relation set B (S = second-family mirror):  SbS = b^-1
        Both generated permutation groups have order 54 = rs*|point group|,
        i.e. the toroidal quotient is realized exactly.

PART 2: Naming certificate. Using the centers-on-mirrors criterion
        (all 3-fold centers on mirror lines <=> p3m1), exact rational
        arithmetic decides which mirror family is p3m1 and which is p31m,
        in the paper's own tile coordinates (hex neighbors
        {+-e1, +-e2, +-(e1-e2)}).

PART 3: pg audit. (a) The draft's glide triple (a, b, G_swap) on the
        uniform-row-swap 4x4 cover generates an ABELIAN group of order 32;
        pg is nonabelian (Klein bottle group), so those relations do not
        certify pg. (b) Repair: the index-2-sublattice glide
        G(t_i,t_j) = (t_i+1, -t_j) on the plain straight 4x4 cover is a
        graph automorphism satisfying the genuine pg relations
        G^2 = a (a := Trow^2), G b G^-1 = b^-1, and generates a
        nonabelian group of order 16 (the exact toroidal pg quotient).

No payoffs enter anywhere: every object below is payoff-independent.
"""

from fractions import Fraction
from itertools import product

# ----------------------------------------------------------------------
# Support complex K (m = n = 3, k = 2). Payoff-independent by Definition 1.
# ----------------------------------------------------------------------

def supports(m, k=2):
    elems = list(range(m))
    out = [frozenset([i]) for i in elems]
    out += [frozenset([i, j]) for i in elems for j in elems if i < j]
    assert all(1 <= len(s) <= k for s in out)
    return out

def build_K(m=3, n=3):
    Srow, Scol = supports(m), supports(n)
    nodes = [(si, sj) for si in Srow for sj in Scol]
    E = set()
    for (si, sj) in nodes:
        for (ti, tj) in nodes:
            if (si, sj) >= (ti, tj):
                continue
            d_i = len(si ^ ti)
            d_j = len(sj ^ tj)
            if (d_i == 1 and d_j == 0) or (d_i == 0 and d_j == 1):
                E.add(frozenset({(si, sj), (ti, tj)}))
    boundary = [(frozenset([i]), frozenset([j])) for i in range(m) for j in range(n)]
    return nodes, E, boundary

def betti1(V, E):
    # connected-component count via union-find
    parent = {v: v for v in V}
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x
    for e in E:
        u, w = tuple(e)
        ru, rw = find(u), find(w)
        if ru != rw:
            parent[ru] = rw
    comps = len({find(v) for v in V})
    return len(E) - len(V) + comps, comps

# ----------------------------------------------------------------------
# Covers. Nodes (ti, tj, v); simple undirected edge sets.
# ----------------------------------------------------------------------

def build_cover(Knodes, KE, Kboundary, r, s,
                hex_lattice=False, row_swap=False, col_swap=False):
    V = [(ti, tj, v) for ti in range(r) for tj in range(s) for v in Knodes]
    E = set()
    for ti in range(r):
        for tj in range(s):
            for e in KE:
                u, w = tuple(e)
                E.add(frozenset({(ti, tj, u), (ti, tj, w)}))
    def swp(v):
        si, sj = v
        return (sj, si)
    for ti in range(r):
        for tj in range(s):
            for v in Kboundary:
                vp = swp(v) if col_swap else v
                E.add(frozenset({(ti, tj, v), (ti, (tj + 1) % s, vp)}))
                vp = swp(v) if row_swap else v
                E.add(frozenset({(ti, tj, v), ((ti + 1) % r, tj, vp)}))
                if hex_lattice:
                    E.add(frozenset({(ti, tj, v),
                                     ((ti + 1) % r, (tj - 1) % s, v)}))
    return V, E

def make_perm(V, tile_map, local_map=None):
    lm = local_map if local_map is not None else (lambda v: v)
    p = {}
    for (ti, tj, v) in V:
        ui, uj = tile_map(ti, tj)
        p[(ti, tj, v)] = (ui, uj, lm(v))
    assert len(set(p.values())) == len(V), "not a bijection"
    return p

def is_automorphism(perm, E):
    return {frozenset({perm[u], perm[w]}) for e in E for (u, w) in [tuple(e)]} == E

def compose(f, g):           # (f o g)(x) = f(g(x))
    return {x: f[g[x]] for x in g}

def inv(f):
    return {v: k for k, v in f.items()}

def equal(f, g):
    return f == g

def identity(V):
    return {v: v for v in V}

def group_order(gens, V, cap=100000):
    idp = tuple(sorted(identity(V).items()))
    seen = {idp}
    frontier = [identity(V)]
    gens_and_inv = list(gens) + [inv(g) for g in gens]
    while frontier:
        nxt = []
        for h in frontier:
            for g in gens_and_inv:
                hg = compose(g, h)
                key = tuple(sorted(hg.items()))
                if key not in seen:
                    seen.add(key)
                    nxt.append(hg)
                    if len(seen) > cap:
                        raise RuntimeError("group too large")
        frontier = nxt
    return len(seen)

def is_abelian(gens):
    for f in gens:
        for g in gens:
            if compose(f, g) != compose(g, f):
                return False
    return True

def check(label, cond, failures):
    print(f"  [{'PASS' if cond else 'FAIL'}] {label}")
    if not cond:
        failures.append(label)

# ----------------------------------------------------------------------
failures = []
Knodes, KE, Kbd = build_K()
b1K, cK = betti1(Knodes, KE)
print("== Support complex K (3x3 game, k=2) ==")
check(f"|V(K)| = 36 (got {len(Knodes)})", len(Knodes) == 36, failures)
check(f"|E(K)| = 72 (got {len(KE)})", len(KE) == 72, failures)
check(f"beta1(K) = 37, connected (got {b1K}, comps={cK})",
      b1K == 37 and cK == 1, failures)

# ======================================================================
print("\n== PART 1: straight 3x3 hex cover; both hexagonal mirror groups ==")
r = s = 3
V, E = build_cover(Knodes, KE, Kbd, r, s, hex_lattice=True)
b1M, cM = betti1(V, E)
check(f"beta1(M) = 568 (got {b1M}, comps={cM})", b1M == 568 and cM == 1, failures)

a = make_perm(V, lambda ti, tj: ((ti + 1) % r, tj))            # T_row
b = make_perm(V, lambda ti, tj: (ti, (tj + 1) % s))            # T_col
R = make_perm(V, lambda ti, tj: ((-ti - tj) % r, ti % r))      # order-3 rotation
S_anti = make_perm(V, lambda ti, tj: ((-tj) % s, (-ti) % r))   # family 1 mirror
S_2nd  = make_perm(V, lambda ti, tj: (ti % r, (-ti - tj) % s)) # family 2 mirror

for nm, g in [("a=Trow", a), ("b=Tcol", b), ("R (order 3)", R),
              ("S_anti", S_anti), ("S_2nd", S_2nd)]:
    check(f"{nm} is a graph automorphism of the straight hex cover",
          is_automorphism(g, E), failures)

Iid = identity(V)
common = [
    ("ab = ba", equal(compose(a, b), compose(b, a))),
    ("R^3 = 1", equal(compose(R, compose(R, R)), Iid)),
    ("R a R^-1 = a^-1 b",
     equal(compose(R, compose(a, inv(R))), compose(inv(a), b))),
]
for nm, ok in common:
    check(nm, ok, failures)

for Snm, S in [("S_anti", S_anti), ("S_2nd", S_2nd)]:
    check(f"{Snm}^2 = 1", equal(compose(S, S), Iid), failures)
    check(f"{Snm} R {Snm} = R^-1",
          equal(compose(S, compose(R, S)), inv(R)), failures)

SaS_anti = compose(S_anti, compose(a, S_anti))
SbS_anti = compose(S_anti, compose(b, S_anti))
SaS_2nd  = compose(S_2nd,  compose(a, S_2nd))
SbS_2nd  = compose(S_2nd,  compose(b, S_2nd))

check("S_anti a S_anti = b^-1   (relation set A holds for S_anti)",
      equal(SaS_anti, inv(b)), failures)
check("S_anti b S_anti = a^-1   (and NOT b^-1: sets are genuinely different)",
      equal(SbS_anti, inv(a)) and not equal(SbS_anti, inv(b)), failures)
check("S_2nd  b S_2nd  = b^-1   (relation set B holds for S_2nd)",
      equal(SbS_2nd, inv(b)), failures)
check("S_2nd  a S_2nd  = a b^-1 (and NOT b^-1)",
      equal(SaS_2nd, compose(a, inv(b))) and not equal(SaS_2nd, inv(b)),
      failures)

oA = group_order([a, b, R, S_anti], V)
oB = group_order([a, b, R, S_2nd], V)
check(f"|<a,b,R,S_anti>| = 54 = rs*|3m| (got {oA})", oA == 54, failures)
check(f"|<a,b,R,S_2nd>|  = 54 = rs*|3m| (got {oB})", oB == 54, failures)

# ======================================================================
print("\n== PART 2: naming certificate (centers-on-mirrors, exact rationals) ==")
# Tile lattice Z^2, hex neighbor set H = {+-e1, +-e2, +-(e1-e2)}.
# M = [[-1,-1],[1,0]] (the paper's R_3).  Mirror families:
#   family 1 linear part N_anti = [[0,-1],[-1,0]]
#   family 2 linear part N_2nd  = [[1,0],[-1,-1]]
# Criterion (Schattschneider): all 3-fold centers on mirror lines <=> p3m1.

def mat(*rows): return tuple(tuple(Fraction(x) for x in row) for row in rows)
def mv(Mm, v): return tuple(sum(Mm[i][j] * v[j] for j in range(2)) for i in range(2))
def mm(A, B):
    return tuple(tuple(sum(A[i][k] * B[k][j] for k in range(2)) for j in range(2))
                 for i in range(2))
def msub(A, B): return tuple(tuple(A[i][j] - B[i][j] for j in range(2)) for i in range(2))

Im = mat((1, 0), (0, 1))
Mrot = mat((-1, -1), (1, 0))
Mrot2 = mm(Mrot, Mrot)
Minv = mat((0, 1), (-1, -1))
assert mm(Mrot, Minv) == Im and mm(Mrot, Mrot2) == Im

def inv2(A):
    det = A[0][0] * A[1][1] - A[0][1] * A[1][0]
    assert det != 0
    return mat((A[1][1] / det, -A[0][1] / det), (-A[1][0] / det, A[0][0] / det))

def centers_mod1():
    cs = set()
    for lin in (Mrot, Mrot2):
        A = inv2(msub(Im, lin))
        for l1 in range(3):
            for l2 in range(3):
                c = mv(A, (Fraction(l1), Fraction(l2)))
                cs.add((c[0] % 1, c[1] % 1))
    return cs

def reflection_family(Nl):
    fam = [Nl, mm(mm(Mrot, Nl), Minv), mm(mm(Mrot2, Nl), mm(Minv, Minv))]
    for Nc in fam:
        assert mm(Nc, Nc) == Im
    return fam

def center_on_some_mirror(c, fam):
    # c on a mirror of (Nc, mu), mu in Z^2, iff mu := (I - Nc) c is integral
    # (the true-reflection condition (I+Nc)mu = 0 is then automatic, since
    #  (I+Nc)(I-Nc) = I - Nc^2 = 0).
    for Nc in fam:
        mu = mv(msub(Im, Nc), c)
        if mu[0].denominator == 1 and mu[1].denominator == 1:
            return True
    return False

N_anti = mat((0, -1), (-1, 0))
N_2nd = mat((1, 0), (-1, -1))
cents = centers_mod1()
print(f"  3-fold centers mod Z^2: {sorted(cents)}")
res = {}
for nm, Nl in [("family 1 (S_anti)", N_anti), ("family 2 (S_2nd)", N_2nd)]:
    fam = reflection_family(Nl)
    off = [c for c in cents if not center_on_some_mirror(c, fam)]
    grp = "p3m1" if not off else "p31m"
    res[nm] = grp
    print(f"  {nm}: off-mirror centers = {off or 'none'}  =>  {grp}")
check("the two families receive the two distinct names",
      set(res.values()) == {"p3m1", "p31m"}, failures)
print(f"  CERTIFICATE: relation set A (SaS=b^-1, mirror S_anti) is {res['family 1 (S_anti)']};"
      f" relation set B (SbS=b^-1, mirror S_2nd) is {res['family 2 (S_2nd)']}.")

# ======================================================================
print("\n== PART 3: pg audit on 4x4 covers of the 3x3 game ==")
r4 = s4 = 4

# (a) The draft's glide triple on the uniform-row-swap cover.
Vu, Eu = build_cover(Knodes, KE, Kbd, r4, s4, row_swap=True)
b1u, _ = betti1(Vu, Eu)
check(f"beta1(u-row 4x4 cover) = 865 (Table 1 pg row; got {b1u})",
      b1u == 865, failures)
a4 = make_perm(Vu, lambda ti, tj: ((ti + 1) % r4, tj))
b4 = make_perm(Vu, lambda ti, tj: (ti, (tj + 1) % s4))
Gsw = make_perm(Vu, lambda ti, tj: ((ti + 1) % r4, tj),
                local_map=lambda v: (v[1], v[0]))
check("draft glide G_swap is a graph automorphism of the u-row cover",
      is_automorphism(Gsw, Eu), failures)
check("draft relations hold: G^2=a^2, GbG^-1=b, GaG^-1=a",
      equal(compose(Gsw, Gsw), compose(a4, a4))
      and equal(compose(Gsw, compose(b4, inv(Gsw))), b4)
      and equal(compose(Gsw, compose(a4, inv(Gsw))), a4), failures)
check("but the genuine pg relation GbG^-1 = b^-1 FAILS for the draft glide",
      not equal(compose(Gsw, compose(b4, inv(Gsw))), inv(b4)), failures)
odraft = group_order([a4, b4, Gsw], Vu)
check(f"<a,b,G_swap> is abelian of order 32 (got order {odraft},"
      f" abelian={is_abelian([a4, b4, Gsw])}); pg is nonabelian",
      odraft == 32 and is_abelian([a4, b4, Gsw]), failures)

# (b) Repair: index-2-sublattice glide on the plain straight cover.
Vs, Es = build_cover(Knodes, KE, Kbd, r4, s4)
bs = make_perm(Vs, lambda ti, tj: (ti, (tj + 1) % s4))
as_ = make_perm(Vs, lambda ti, tj: ((ti + 1) % r4, tj))
Gpg = make_perm(Vs, lambda ti, tj: ((ti + 1) % r4, (-tj) % s4))
check("repair glide G:(ti,tj)->(ti+1,-tj) is a graph automorphism of the "
      "straight cover", is_automorphism(Gpg, Es), failures)
check("genuine pg relations hold: G^2 = Trow^2 (=: lattice a), G b G^-1 = b^-1",
      equal(compose(Gpg, Gpg), compose(as_, as_))
      and equal(compose(Gpg, compose(bs, inv(Gpg))), inv(bs)), failures)
opg = group_order([Gpg, bs], Vs)
check(f"|<G,b>| = 16 (exact toroidal pg quotient; got {opg}), nonabelian="
      f"{not is_abelian([Gpg, bs])}",
      opg == 16 and not is_abelian([Gpg, bs]), failures)

# ======================================================================
print("\n== SUMMARY ==")
if failures:
    print(f"{len(failures)} FAILURES:")
    for f in failures:
        print("  -", f)
    raise SystemExit(1)
print("All checks passed.")
print("* Both hexagonal mirror groups realize on the STRAIGHT 3x3 hex cover")
print("  (local actions trivial, all generators automorphisms, order 54 each).")
print("* Naming certificate printed above (centers-on-mirrors criterion).")
print("* The draft's pg glide triple generates an abelian group (not pg);")
print("  the index-2-sublattice glide realizes genuine pg on a straight cover.")

# ======================================================================
print("\n== PART 4: cm and cmm on the plain straight 4x4 square cover ==")
failures2 = []
Vq, Eq = build_cover(Knodes, KE, Kbd, 4, 4)
aq = make_perm(Vq, lambda ti, tj: ((ti + 1) % 4, tj))
bq = make_perm(Vq, lambda ti, tj: (ti, (tj + 1) % 4))
Sdiag = make_perm(Vq, lambda ti, tj: (tj, ti))
R180 = make_perm(Vq, lambda ti, tj: ((-ti) % 4, (-tj) % 4))
Iq = identity(Vq)

for nm, g in [("S_diag (tj,ti)", Sdiag), ("R_180 (-ti,-tj)", R180)]:
    check(f"{nm} is a graph automorphism of the straight square cover",
          is_automorphism(g, Eq), failures2)

# cm = <Z^2, swap>: mirrors along the diagonal, plus ESSENTIAL glides
# (swap, mu) with mu1+mu2 odd; no rotations. Certified relations + order.
check("cm relations: ab=ba, S^2=1, SaS=b",
      equal(compose(aq, bq), compose(bq, aq))
      and equal(compose(Sdiag, Sdiag), Iq)
      and equal(compose(Sdiag, compose(aq, Sdiag)), bq), failures2)
ocm = group_order([aq, bq, Sdiag], Vq)
check(f"|<a,b,S_diag>| = 32 = rs*|m| (got {ocm}): exact toroidal cm quotient",
      ocm == 32, failures2)

# cmm = <Z^2, swap, -I>
check("cmm relations: R^2=1, RaR=a^-1, RbR=b^-1, S^2=1, SaS=b, SRS=R, (SR)^2=1",
      equal(compose(R180, R180), Iq)
      and equal(compose(R180, compose(aq, R180)), inv(aq))
      and equal(compose(R180, compose(bq, R180)), inv(bq))
      and equal(compose(Sdiag, compose(R180, Sdiag)), R180)
      and equal(compose(compose(Sdiag, R180), compose(Sdiag, R180)), Iq),
      failures2)
ocmm = group_order([aq, bq, Sdiag, R180], Vq)
check(f"|<a,b,S_diag,R_180>| = 64 = rs*|2mm| (got {ocmm}): exact toroidal cmm "
      f"quotient", ocmm == 64, failures2)

if failures2:
    print(f"{len(failures2)} FAILURES in PART 4")
    raise SystemExit(1)
print("PART 4 passed: cm and cmm realize on straight covers, no glide "
      "generators needed (both are symmorphic).")

# ======================================================================
print("\n== PART 5: fundamental domain data (Theorem 2) ==")
failures3 = []

def quotient_betti(Knodes, E):
    Eq = set()
    for e in E:
        (t1, u), (t2, w) = [(x[:2], x[2]) for x in tuple(e)]
        if u != w:
            Eq.add(frozenset({u, w}))
    return betti1(Knodes, Eq)

for label, kwargs, exp_b1M, exp_b1Q in [
    ("straight 3x3 hex", dict(r=3, s=3, hex_lattice=True), 568, 37),
    ("u-row 4x4 (one swap direction, m=3)", dict(r=4, s=4, row_swap=True), 865, 40),
    ("u-both 2x2 (two swap directions, m=3)",
     dict(r=2, s=2, row_swap=True, col_swap=True), 181, 40),
]:
    Vx, Ex = build_cover(Knodes, KE, Kbd, **kwargs)
    b1x, _ = betti1(Vx, Ex)
    b1q, cq = quotient_betti(Knodes, Ex)
    check(f"{label}: beta1(M) = {exp_b1M} (got {b1x})", b1x == exp_b1M, failures3)
    check(f"{label}: beta1(M/T) = {exp_b1Q} (got {b1q}, comps={cq})",
          b1q == exp_b1Q and cq == 1, failures3)

if failures3:
    print(f"{len(failures3)} FAILURES in PART 5"); raise SystemExit(1)
print("PART 5 passed: straight quotient recovers the tile (37); swap covers")
print("add exactly binom(3,2)=3 regardless of the number of swap directions.")

# ======================================================================
# PART 6: crystallographic type recognizer for subgroups of Aff(Z^2),
# using exact integer/rational arithmetic and the standard recognition
# invariants (max rotation order; presence of orientation-reversing
# elements; which reflection classes contain true mirrors; the
# eigen-splitting index of the lattice at a mirror; centers-on-mirrors
# for the hexagonal pair). These invariants separate all 17 types.
# ======================================================================
from math import gcd

def extgcd(A, B):
    if B == 0:
        return (abs(A), 1 if A >= 0 else -1, 0)
    g, x, y = extgcd(B, A % B)
    return (g, y, x - (A // B) * y)

def hnf_basis(vectors):
    vecs = [tuple(v) for v in vectors if v[0] or v[1]]
    if not vecs:
        return []
    nz = [list(v) for v in vecs if v[0] != 0]
    z0 = [list(v) for v in vecs if v[0] == 0]
    if nz:
        base = nz[0][:]
        for v in nz[1:]:
            A, B = base[0], v[0]
            g, x, y = extgcd(A, B)
            new = [x * base[0] + y * v[0], x * base[1] + y * v[1]]
            z0.append([0, base[1] - (A // g) * new[1]])
            z0.append([0, v[1] - (B // g) * new[1]])
            base = new
        g2 = 0
        for v in z0:
            g2 = gcd(g2, abs(v[1]))
        if g2:
            base[1] %= g2
            return [tuple(base), (0, g2)]
        return [tuple(base)]
    g2 = 0
    for v in z0:
        g2 = gcd(g2, abs(v[1]))
    return [(0, g2)] if g2 else []

def in_lattice(v, basis):
    v = (Fraction(v[0]), Fraction(v[1]))
    if not basis:
        return v == (0, 0)
    if len(basis) == 1:
        b = basis[0]
        if b[0] == 0:
            return v[0] == 0 and (v[1] % b[1] == 0)
        t = v[0] / b[0]
        return t.denominator == 1 and v[1] == t * b[1]
    b1, b2 = basis
    det = Fraction(b1[0] * b2[1] - b1[1] * b2[0])
    x = (v[0] * b2[1] - v[1] * b2[0]) / det
    y = (b1[0] * v[1] - b1[1] * v[0]) / det
    return x.denominator == 1 and y.denominator == 1

def mmul(A, B):
    return tuple(tuple(A[i][0] * B[0][j] + A[i][1] * B[1][j]
                       for j in range(2)) for i in range(2))
def mvec(A, v):
    return (A[0][0] * v[0] + A[0][1] * v[1], A[1][0] * v[0] + A[1][1] * v[1])
def minv_int(A):
    det = A[0][0] * A[1][1] - A[0][1] * A[1][0]
    assert det in (1, -1)
    return tuple(tuple(x * det for x in row)
                 for row in ((A[1][1], -A[0][1]), (-A[1][0], A[0][0])))
IDM = ((1, 0), (0, 1))

def affine_closure(gens):
    """gens: list of (N, mu) with integer 2x2 N (det +-1) and integer mu.
    Returns (reps: {N: mu}, lattice basis). reps excludes identity."""
    lat, reps = [], {}
    for N, mu in gens:
        if N == IDM:
            lat = hnf_basis(lat + [mu])
        else:
            reps.setdefault(N, mu)
    changed = True
    while changed:
        changed = False
        items = [(IDM, (0, 0))] + list(reps.items())
        new_lat, new_reps = list(lat), dict(reps)
        for N1, m1 in items:
            for N2, m2 in items + [(minv_int(N), tuple(-x for x in mvec(minv_int(N), m)))
                                   for N, m in reps.items()]:
                N = mmul(N1, N2)
                mu = tuple(mvec(N1, m2)[i] + m1[i] for i in range(2))
                if N == IDM:
                    if not in_lattice(mu, new_lat):
                        new_lat = hnf_basis(new_lat + [mu]); changed = True
                elif N in new_reps:
                    d = tuple(mu[i] - new_reps[N][i] for i in range(2))
                    if not in_lattice(d, new_lat):
                        new_lat = hnf_basis(new_lat + [d]); changed = True
                else:
                    new_reps[N] = mu; changed = True
        lat, reps = new_lat, dict(new_reps)
    assert len(lat) == 2, "translation lattice must have rank 2"
    return reps, lat

def order_of(N):
    P, k = N, 1
    while P != IDM:
        P = mmul(P, N); k += 1
        assert k <= 12
    return k

def has_mirror(N, mu0, lat):
    IN = tuple(tuple(IDM[i][j] + N[i][j] for j in range(2)) for i in range(2))
    img = hnf_basis([mvec(IN, b) for b in lat])
    tgt = tuple(-x for x in mvec(IN, mu0))
    return in_lattice(tgt, img)

def split_index(N, lat):
    b1, b2 = lat
    out = []
    for Nsig in (N, tuple(tuple(-x for x in row) for row in N)):
        # primitive lattice vector fixed by Nsig (eigenvalue +1 direction)
        A = tuple(tuple(Nsig[i][j] - IDM[i][j] for j in range(2)) for i in range(2))
        u = (A[0][1], -A[0][0]) if (A[0][0] or A[0][1]) else (A[1][1], -A[1][0])
        c1 = b1[0] * u[1] - b1[1] * u[0]
        c2 = b2[0] * u[1] - b2[1] * u[0]
        g = gcd(abs(c1), abs(c2)) or 1
        x, y = c2 // g, -c1 // g
        out.append((x * b1[0] + y * b2[0], x * b1[1] + y * b2[1]))
    dsub = abs(out[0][0] * out[1][1] - out[0][1] * out[1][0])
    dlat = abs(lat[0][0] * lat[1][1] - lat[0][1] * lat[1][0])
    return dsub // dlat

def recognize(gens):
    reps, lat = affine_closure(gens)
    rots = {N: m for N, m in reps.items()
            if N[0][0] * N[1][1] - N[0][1] * N[1][0] == 1}
    refl = {N: m for N, m in reps.items()
            if N[0][0] * N[1][1] - N[0][1] * N[1][0] == -1}
    n = max([order_of(N) for N in rots], default=1)
    point = [IDM] + list(reps.keys())
    # reflection conjugacy classes under the point group
    classes = []
    seen = set()
    for N in refl:
        if N in seen:
            continue
        cls = {mmul(mmul(P, N), minv_int(P)) for P in point} & set(refl)
        seen |= cls
        classes.append(sorted(cls)[0])
    mirror_classes = [N for N in classes if any(
        has_mirror(N2, refl[N2], lat) for N2 in refl
        if sorted({mmul(mmul(P, N2), minv_int(P)) for P in point} & set(refl))[0] == N)]
    if n == 1:
        if not refl:
            return "p1", reps, lat
        return ("pm" if mirror_classes and split_index(classes[0], lat) == 1
                else "cm" if mirror_classes else "pg"), reps, lat
    if n == 2:
        if not refl:
            return "p2", reps, lat
        if len(mirror_classes) == 0:
            return "pgg", reps, lat
        if len(mirror_classes) == 1 and len(classes) == 2:
            return "pmg", reps, lat
        return ("pmm" if split_index(mirror_classes[0], lat) == 1 else "cmm"), reps, lat
    if n == 4:
        if not refl:
            return "p4", reps, lat
        return ("p4m" if len(mirror_classes) == 2 else "p4g"), reps, lat
    if n == 3:
        if not refl:
            return "p3", reps, lat
        # centers-on-mirrors for the hexagonal mirror pair
        N3 = next(N for N in rots if order_of(N) == 3)
        mu0 = rots[N3]
        A = tuple(tuple(Fraction(IDM[i][j] - N3[i][j]) for j in range(2))
                  for i in range(2))
        det = A[0][0] * A[1][1] - A[0][1] * A[1][0]
        Ainv = ((A[1][1] / det, -A[0][1] / det), (-A[1][0] / det, A[0][0] / det))
        def app(Mm, v):
            return tuple(Mm[i][0] * v[0] + Mm[i][1] * v[1] for i in range(2))
        all_on = True
        for i in range(3):
            for j in range(3):
                lam = (mu0[0] + i * lat[0][0] + j * lat[1][0],
                       mu0[1] + i * lat[0][1] + j * lat[1][1])
                c = app(Ainv, (Fraction(lam[0]), Fraction(lam[1])))
                on = False
                for N2, m2 in refl.items():
                    if not has_mirror(N2, m2, lat):
                        continue
                    IN = tuple(tuple(Fraction(IDM[a][b2] - N2[a][b2])
                                     for b2 in range(2)) for a in range(2))
                    d = tuple(app(IN, c)[t] - m2[t] for t in range(2))
                    if in_lattice(d, lat):
                        on = True; break
                all_on = all_on and on
        return ("p3m1" if all_on else "p31m"), reps, lat
    if n == 6:
        return ("p6m" if refl else "p6"), reps, lat
    raise ValueError

# --- validation: all 17 generator sets in standard integral affine form ---
print("\n== PART 6: crystallographic recognizer, validated on all 17 ==")
failures6 = []
T1, T2 = (IDM, (1, 0)), (IDM, (0, 1))
Msq = ((0, -1), (1, 0))                       # 90-degree rotation
Mhex = ((-1, -1), (1, 0))                     # order-3 hex rotation
M6 = ((0, -1), (1, 1))                        # order-6 hex rotation
SWAP, NEG = ((0, 1), (1, 0)), ((-1, 0), (0, -1))
D1, D2 = ((1, 0), (0, -1)), ((-1, 0), (0, 1))
NANTI, N2ND = ((0, -1), (-1, 0)), ((1, 0), (-1, -1))
cases = [
    ("p1",   [T1, T2]),
    ("p2",   [T1, T2, (NEG, (0, 0))]),
    ("pm",   [T1, T2, (D2, (0, 0))]),
    ("pg",   [(D1, (1, 0)), T2]),
    ("cm",   [T1, T2, (SWAP, (0, 0))]),
    ("pmm",  [T1, T2, (D1, (0, 0)), (D2, (0, 0))]),
    ("pmg",  [(D1, (1, 0)), (D2, (0, 0)), T2]),
    ("pgg",  [(D1, (1, 0)), (D2, (0, 1))]),
    ("cmm",  [T1, T2, (SWAP, (0, 0)), (NEG, (0, 0))]),
    ("p4",   [T1, T2, (Msq, (0, 0))]),
    ("p4m",  [T1, T2, (Msq, (0, 0)), (SWAP, (0, 0))]),
    ("p4g",  [(Msq, (0, 0)), (SWAP, (1, 0))]),
    ("p3",   [T1, T2, (Mhex, (0, 0))]),
    ("p3m1", [T1, T2, (Mhex, (0, 0)), (N2ND, (0, 0))]),
    ("p31m", [T1, T2, (Mhex, (0, 0)), (NANTI, (0, 0))]),
    ("p6",   [T1, T2, (M6, (0, 0))]),
    ("p6m",  [T1, T2, (M6, (0, 0)), (SWAP, (0, 0))]),
]
for name, gens in cases:
    got, reps, lat = recognize(gens)
    check(f"recognizer: {name:5s} generators -> {got} (lattice {lat})",
          got == name, failures6)
if failures6:
    raise SystemExit(1)
print("PART 6 passed: recognizer identifies all 17 types, and the sublattice")
print("generator sets for pg, pmg, pgg, p4g are the named non-symmorphic groups.")

# ======================================================================
print("\n== PART 7: pmg, pgg, p4g realized on the plain straight 4x4 cover ==")
failures7 = []
V4, E4 = build_cover(Knodes, KE, Kbd, 4, 4)
a7 = make_perm(V4, lambda ti, tj: ((ti + 1) % 4, tj))
b7 = make_perm(V4, lambda ti, tj: (ti, (tj + 1) % 4))
Gm = make_perm(V4, lambda ti, tj: ((ti + 1) % 4, (-tj) % 4))     # (D1,(1,0))
Sm = make_perm(V4, lambda ti, tj: ((-ti) % 4, tj))               # (D2,0)
Hm = make_perm(V4, lambda ti, tj: ((-ti) % 4, (tj + 1) % 4))     # (D2,(0,1))
R4 = make_perm(V4, lambda ti, tj: ((-tj) % 4, ti))               # (Msq,0)
g4 = make_perm(V4, lambda ti, tj: ((tj + 1) % 4, ti))            # (SWAP,(1,0))
I4 = identity(V4)
for nm, g in [("G=(ti+1,-tj)", Gm), ("S=(-ti,tj)", Sm), ("H=(-ti,tj+1)", Hm),
              ("R90", R4), ("g=(tj+1,ti)", g4)]:
    check(f"{nm} is a graph automorphism of the straight 4x4 cover",
          is_automorphism(g, E4), failures7)

# pmg = <G, S, b>; lattice a := Trow^2
a_lat = compose(a7, a7)
check("pmg relations: G^2=a, GbG^-1=b^-1, S^2=1, SGS=G^-1, SbS=b, SaS=a^-1",
      equal(compose(Gm, Gm), a_lat)
      and equal(compose(Gm, compose(b7, inv(Gm))), inv(b7))
      and equal(compose(Sm, Sm), I4)
      and equal(compose(Sm, compose(Gm, Sm)), inv(Gm))
      and equal(compose(Sm, compose(b7, Sm)), b7)
      and equal(compose(Sm, compose(a_lat, Sm)), inv(a_lat)), failures7)
opmg = group_order([Gm, Sm, b7], V4)
check(f"|<G,S,b>| = 32 = 8*|2mm| (got {opmg}): exact toroidal pmg quotient",
      opmg == 32 and not is_abelian([Gm, Sm, b7]), failures7)

# pgg = <G, H>; lattice a := Trow^2, b := Tcol^2
b_lat = compose(b7, b7)
check("pgg relations: G^2=a, H^2=b, (GH)^2=1",
      equal(compose(Gm, Gm), a_lat)
      and equal(compose(Hm, Hm), b_lat)
      and equal(compose(compose(Gm, Hm), compose(Gm, Hm)), I4), failures7)
opgg = group_order([Gm, Hm], V4)
check(f"|<G,H>| = 16 = 4*|2mm| (got {opgg}): exact toroidal pgg quotient",
      opgg == 16 and not is_abelian([Gm, Hm]), failures7)

# p4g = <R, g>; diagonal lattice d := g^2, d' := R d R^-1
d = compose(g4, g4)
dp = compose(R4, compose(d, inv(R4)))
check("p4g relations: R^4=1, g^2=d, gRg^-1=dR^-1, dd'=d'd",
      equal(compose(R4, compose(R4, compose(R4, R4))), I4)
      and equal(compose(g4, compose(R4, inv(g4))), compose(d, inv(R4)))
      and equal(compose(d, dp), compose(dp, d)), failures7)
op4g = group_order([R4, g4], V4)
check(f"|<R,g>| = 64 = 8*|4mm| (got {op4g}): exact toroidal p4g quotient",
      op4g == 64 and not is_abelian([R4, g4]), failures7)

if failures7:
    raise SystemExit(1)
print("PART 7 passed: pmg, pgg, p4g are realized on plain straight covers as")
print("exact nonabelian toroidal quotients; with PART 6, their infinite-cover")
print("types are certified. ALL 17 WALLPAPER GROUPS ARE REALIZED.")

# ======================================================================
print("\n== PART 8: remaining symmorphic rows, so every realization is ==")
print("==         certified with automorphisms, relations, and orders ==")
failures8 = []

# --- square groups p1, p2, pm, pmm on the straight 3x3 square cover ---
V3, E3 = build_cover(Knodes, KE, Kbd, 3, 3)
a3 = make_perm(V3, lambda ti, tj: ((ti + 1) % 3, tj))
b3 = make_perm(V3, lambda ti, tj: (ti, (tj + 1) % 3))
Srow3 = make_perm(V3, lambda ti, tj: ((-ti) % 3, tj))
Scol3 = make_perm(V3, lambda ti, tj: (ti, (-tj) % 3))
R180_3 = make_perm(V3, lambda ti, tj: ((-ti) % 3, (-tj) % 3))
I3 = identity(V3)
for nm, g in [("S_row", Srow3), ("S_col", Scol3), ("R_180", R180_3)]:
    check(f"{nm} is an automorphism of the straight 3x3 square cover",
          is_automorphism(g, E3), failures8)
check("p1 relations: ab=ba; |<a,b>| = 9",
      equal(compose(a3, b3), compose(b3, a3))
      and group_order([a3, b3], V3) == 9, failures8)
check("p2: R^2=1, RaR=a^-1, RbR=b^-1; |G| = 18",
      equal(compose(R180_3, R180_3), I3)
      and equal(compose(R180_3, compose(a3, R180_3)), inv(a3))
      and equal(compose(R180_3, compose(b3, R180_3)), inv(b3))
      and group_order([a3, b3, R180_3], V3) == 18, failures8)
# pm with a = Tcol, b = Trow, S = S_row
check("pm: S^2=1, SaS=a, SbS=b^-1 (a=Tcol); |G| = 18",
      equal(compose(Srow3, Srow3), I3)
      and equal(compose(Srow3, compose(b3, Srow3)), b3)
      and equal(compose(Srow3, compose(a3, Srow3)), inv(a3))
      and group_order([a3, b3, Srow3], V3) == 18, failures8)
# pmm with a = Trow: R = row mirror, S = col mirror
check("pmm: R^2=S^2=1, RaR=a^-1, RbR=b, SaS=a, SbS=b^-1, RS=SR; |G| = 36",
      equal(compose(Srow3, compose(a3, Srow3)), inv(a3))
      and equal(compose(Srow3, compose(b3, Srow3)), b3)
      and equal(compose(Scol3, compose(a3, Scol3)), a3)
      and equal(compose(Scol3, compose(b3, Scol3)), inv(b3))
      and equal(compose(Srow3, Scol3), compose(Scol3, Srow3))
      and group_order([a3, b3, Srow3, Scol3], V3) == 36, failures8)

# --- p4, p4m on the straight 4x4 square cover (V4, E4 from PART 7) ---
Rp4 = make_perm(V4, lambda ti, tj: (tj, (-ti) % 4))
check("R_sq=(tj,-ti) is an automorphism of the straight 4x4 cover",
      is_automorphism(Rp4, E4), failures8)
# a = Tcol, b = Trow
check("p4: R^4=1, RaR^-1=b, RbR^-1=a^-1; |G| = 64",
      equal(compose(Rp4, compose(Rp4, compose(Rp4, Rp4))), I4)
      and equal(compose(Rp4, compose(b7, inv(Rp4))), a7)
      and equal(compose(Rp4, compose(a7, inv(Rp4))), inv(b7))
      and group_order([a7, b7, Rp4], V4) == 64, failures8)
check("p4m: + S_diag: SaS=b, SRS=R^-1; |G| = 128",
      equal(compose(Sdiag, compose(b7, Sdiag)), a7)
      and equal(compose(Sdiag, compose(Rp4, Sdiag)), inv(Rp4))
      and group_order([a7, b7, Rp4, Sdiag], V4) == 128, failures8)

# --- p3 order on the 3x3 hex cover (generators from PART 1) ---
check(f"p3: |<a,b,R>| = 27 (got {group_order([a, b, R], V)})",
      group_order([a, b, R], V) == 27, failures8)

# --- p6, p6m on the straight 6x6 hex cover of the 3x3 tile ---
V6, E6 = build_cover(Knodes, KE, Kbd, 6, 6, hex_lattice=True)
a6 = make_perm(V6, lambda ti, tj: ((ti + 1) % 6, tj))
b6 = make_perm(V6, lambda ti, tj: (ti, (tj + 1) % 6))
R6 = make_perm(V6, lambda ti, tj: ((-tj) % 6, (ti + tj) % 6))
S6 = make_perm(V6, lambda ti, tj: ((-tj) % 6, (-ti) % 6))
I6 = identity(V6)
for nm, g in [("R_6", R6), ("S_hex", S6)]:
    check(f"{nm} is an automorphism of the straight 6x6 hex cover",
          is_automorphism(g, E6), failures8)
R6_2 = compose(R6, R6); R6_3 = compose(R6_2, R6)
check("p6: R^6=1, RaR^-1=b, RbR^-1=a^-1b; |G| = 216",
      equal(compose(R6_3, R6_3), I6)
      and equal(compose(R6, compose(a6, inv(R6))), b6)
      and equal(compose(R6, compose(b6, inv(R6))), compose(inv(a6), b6))
      and group_order([a6, b6, R6], V6) == 216, failures8)
check("p6m: + S: S^2=1, SaS=b^-1, SRS=R^-1; |G| = 432",
      equal(compose(S6, S6), I6)
      and equal(compose(S6, compose(a6, S6)), inv(b6))
      and equal(compose(S6, compose(R6, S6)), inv(R6))
      and group_order([a6, b6, R6, S6], V6) == 432, failures8)

if failures8:
    print(f"{len(failures8)} FAILURES in PART 8"); raise SystemExit(1)
print("PART 8 passed: every realization row is certified with verified")
print("automorphisms, verified relations, and exact toroidal quotient order.")

# ======================================================================
print("\n== PART 9: the polymatrix cover carries the symmetry (Open Pb. 2) ==")
# Players = sites of the 4x4 square torus; each lattice edge plays the
# symmetric tile game (A, A^T); a player's payoff is the sum over
# incident edges. Tile game: Hawk-Dove, A = [[-1,4],[0,2]] (H=0, D=1).
from fractions import Fraction as Fr
import random
random.seed(0)
failures9 = []
R4g = 4
SITES = [(i, j) for i in range(R4g) for j in range(R4g)]
NBRS = {u: [((u[0]+1) % R4g, u[1]), ((u[0]-1) % R4g, u[1]),
            (u[0], (u[1]+1) % R4g), (u[0], (u[1]-1) % R4g)] for u in SITES}
Apay = [[Fr(-1), Fr(4)], [Fr(0), Fr(2)]]

def util(u, prof):                      # pure-profile utility of player u
    return sum(Apay[prof[u]][prof[w]] for w in NBRS[u])

# (a) wallpaper generators are GAME automorphisms (payoff identity)
gens = {
    "T_row":  lambda i, j: ((i+1) % R4g, j),
    "T_col":  lambda i, j: (i, (j+1) % R4g),
    "R_sq":   lambda i, j: (j, (-i) % R4g),
    "S_diag": lambda i, j: (j, i),
    "R_180":  lambda i, j: ((-i) % R4g, (-j) % R4g),
    "glide G=(i+1,-j)": lambda i, j: ((i+1) % R4g, (-j) % R4g),
}
for nm, f in gens.items():
    pi = {u: f(*u) for u in SITES}
    piinv = {v: u for u, v in pi.items()}
    good = True
    for _ in range(400):
        prof = {u: random.randint(0, 1) for u in SITES}
        tprof = {w: prof[piinv[w]] for w in SITES}
        if any(util(u, prof) != util(pi[u], tprof) for u in SITES):
            good = False; break
    check(f"{nm} is a game automorphism of the polymatrix cover", good,
          failures9)

# (b) constant profile at the tile game's symmetric equilibrium is Nash
p = Fr(2, 3)                            # symmetric eq of Hawk-Dove
x = [p, 1 - p]
Ax = [sum(Apay[s][t] * x[t] for t in range(2)) for s in range(2)]
check("constant profile x=(2/3,1/3): both pure payoffs equal (indifference),"
      " so it is a Nash equilibrium of the rs-player game",
      Ax[0] == Ax[1], failures9)

# (c) checkerboard is a (non-constant) pure Nash equilibrium
cb = {u: (u[0] + u[1]) % 2 for u in SITES}
ok_cb = all(util(u, cb) >= util(u, {**cb, u: 1 - cb[u]}) for u in SITES)
check("checkerboard (H/D by parity) is a pure Nash equilibrium", ok_cb,
      failures9)

# (d) it arises from the folded 2-orbit game (H = diagonal translations):
# folded conditions: x_0 vs 4*A x_1 and x_1 vs 4*A x_0; pure (H,D) solves it
bestH_vs_D = Apay[0][1] >= Apay[1][1]   # BR to all-D is H
bestD_vs_H = Apay[1][0] >= Apay[0][0]   # BR to all-H is D
check("folded 2-orbit problem: (H,D) is a solution, and its lift is the "
      "checkerboard", bestH_vs_D and bestD_vs_H
      and all(cb[u] == ((u[0]+u[1]) % 2) for u in SITES), failures9)

# (e) the wallpaper group transports equilibria: T_row(checkerboard) is the
# opposite checkerboard and is again an equilibrium
pi = {u: gens["T_row"](*u) for u in SITES}
piinv = {v: u for u, v in pi.items()}
cb2 = {w: cb[piinv[w]] for w in SITES}
ok2 = all(util(u, cb2) >= util(u, {**cb2, u: 1 - cb2[u]}) for u in SITES)
check("T_row transports it to the opposite checkerboard, again Nash: the "
      "equilibrium orbit is recovered by the group action",
      ok2 and all(cb2[u] == 1 - cb[u] for u in SITES), failures9)

if failures9:
    print(f"{len(failures9)} FAILURES in PART 9"); raise SystemExit(1)
print("PART 9 passed: the polymatrix cover admits the wallpaper actions as")
print("genuine game automorphisms; symmetric-subgroup equilibria fold to a")
print("quotient game; one tile computation lifts, and orbits come free.")

# ======================================================================
print("\n== PART 10: index-2 pgg (reviewer's construction), certified ==")
failures10 = []
# Infinite type: G=(swap,(1,0)), H=(N_anti,(1,0))
got, reps10, lat10 = recognize([(SWAP, (1, 0)), (NANTI, (1, 0))])
detL = abs(lat10[0][0]*lat10[1][1] - lat10[0][1]*lat10[1][0])
check(f"recognizer: <(swap,(1,0)), (N_anti,(1,0))> is {got} with lattice "
      f"{lat10} of index {detL}", got == "pgg" and detL == 2, failures10)
# Finite cover: straight 4x4 (V4, E4 from PART 7)
Gd = make_perm(V4, lambda ti, tj: ((tj + 1) % 4, ti))          # = p4g glide g
Hd = make_perm(V4, lambda ti, tj: ((1 - tj) % 4, (-ti) % 4))
for nm, gp in [("g=(tj+1,ti)", Gd), ("h=(1-tj,-ti)", Hd)]:
    check(f"{nm} is a graph automorphism of the straight 4x4 cover",
          is_automorphism(gp, E4), failures10)
d1 = compose(Gd, Gd); d2 = compose(Hd, Hd)
check("relations: g^2=d, h^2=d', (gh)^2=1, dd'=d'd",
      equal(compose(compose(Gd, Hd), compose(Gd, Hd)), I4)
      and equal(compose(d1, d2), compose(d2, d1))
      and not equal(d1, I4) and not equal(d2, I4), failures10)
opgg2 = group_order([Gd, Hd], V4)
check(f"|<g,h>| = 32 = 8*|2mm| (got {opgg2}), nonabelian="
      f"{not is_abelian([Gd, Hd])}: exact toroidal quotient at index 2",
      opgg2 == 32 and not is_abelian([Gd, Hd]), failures10)
# subgroup of the p4g realization: h = R^2 g up to a lattice translation
R2g = compose(compose(R4, R4), g4)
diff = compose(Hd, inv(R2g))
check("h equals R^2 g composed with a lattice translation "
      "(pgg sits inside the p4g realization)",
      all(diff[(ti, tj, v)][2] == v for (ti, tj, v) in V4)
      and len({(diff[(ti, tj, v)][0] - ti) % 4 for (ti, tj, v) in V4}) == 1
      and len({(diff[(ti, tj, v)][1] - tj) % 4 for (ti, tj, v) in V4}) == 1,
      failures10)
if failures10:
    print(f"{len(failures10)} FAILURES in PART 10"); raise SystemExit(1)
print("PART 10 passed: pgg realizes at index 2, inside the p4g realization;")
print("all four non-symmorphic groups now sit at the minimal index.")

